Gravitational spin-orbit dynamics at the fifth-and-a-half post-Newtonian order

Accurate waveform models are crucial for gravitational-wave data analysis, and since spin has a significant effect on the binary dynamics, it is important to improve the spin description in these models. In this paper, we derive the spin-orbit (SO) coupling at the fifth-and-a-half post-Newtonian (5.5PN) order. The method we use splits the conservative dynamics into local and nonlocal-in-time parts, then relates the local-in-time part to gravitational self-force results by exploiting the simple mass-ratio dependence of the post-Minkowskian expansion of the scattering angle. We calculate the nonlocal contribution to the 5.5PN SO dynamics to eighth order in the small-eccentricity expansion for bound orbits, and to leading order in the large-eccentricity expansion for unbound orbits. For the local contribution, we obtain all the 5.5PN SO coefficients from first-order self-force results for the redshift and spin-precession invariants, except for one unknown that could be fixed in the future by second-order self-force results. However, by incorporating our 5.5PN results in the effective-one-body formalism and comparing its binding energy to numerical relativity, we find that the remaining unknown has a small effect on the SO dynamics, demonstrating an improvement in accuracy at that order.

==> anc/SO_5.5PN.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Gravitational spin-orbit dynamics at the fifth-and-a-half post-Newtonian order"*)


(* ::Text:: *)
(*Mohammed Khalil*)
(*This file contains  the 5.5PN spin-orbit Hamiltonian, scattering angle, redshift and spin-precession invariants, radial action, and circular-orbit binding energy*)


(*
Notation:
\[Nu] = m1 m2 / M is the symmetric mass ratio 
\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio 
\[Chi]1 = S1 / m1^2, \[Chi]2 = S2 / m2^2 are the dimensionless spins
\[Chi]S = 1/2 (\[Chi]1 + \[Chi]2), \[Chi]A = 1/2 (\[Chi]2 - \[Chi]1)
\[Epsilon] = 1 is a PN counting parameter
Xnu2 is the remaining unknown in the scattering angle, denoted X_{59}^{\nu^2} in the paper
*)


(* ::Section::Closed:: *)
(*Hamiltonian*)


(* nonlocal part of the harmonic-coordinate Hamiltonian in an eccentricity expansion to O(e^8), Eq. (2.19) *)
(* ar and et are the semi-major axis and time eccentricity in the quasi-Keplerian parametrization *)
Hnonloc = (\[Nu]^2*((64*EulerGamma)/5 + (32*Log[16])/5 + 
    et^8*(-306433/288 + (3605*EulerGamma)/4 + (5381201*Log[2])/180 + 
      (26915409*Log[3])/2560 - (83984375*Log[5])/4608 - (3605*Log[ar])/8) + 
    et^6*(-90017/180 + (1526*EulerGamma)/3 - (116722*Log[2])/15 + 
      (419661*Log[3])/320 + (1953125*Log[5])/576 - (763*Log[ar])/3) + 
    et^4*(-2681/15 + 242*EulerGamma + (29966*Log[2])/15 - (13851*Log[3])/20 - 
      121*Log[ar]) + et^2*(-176/5 + (1256*EulerGamma)/15 + (296*Log[2])/15 + 
      (729*Log[3])/5 - (628*Log[ar])/15) - (32*Log[ar])/5))/ar^5 + 
 (\[Nu]^2*(\[Delta]*\[Chi]A*(-64/5 - (1168*EulerGamma)/15 - (464*Log[2])/3 + 
      (584*Log[ar])/15 + et^2*(2172/5 - (5816*EulerGamma)/5 - 
        (3304*Log[2])/15 - (10206*Log[3])/5 + (2908*Log[ar])/5) + 
      et^4*(114991/30 - (87686*EulerGamma)/15 - (201362*Log[2])/5 + 
        (48843*Log[3])/4 + (43843*Log[ar])/15) + 
      et^6*(961807/60 - (55313*EulerGamma)/3 + (6896921*Log[2])/45 - 
        (3236031*Log[3])/160 - (24296875*Log[5])/288 + (55313*Log[ar])/6) + 
      et^8*(135264629/2880 - (134921*EulerGamma)/3 - (94244416*Log[2])/135 - 
        (1684497627*Log[3])/5120 + (12145234375*Log[5])/27648 + 
        (134921*Log[ar])/6)) + \[Chi]S*(-64/5 - (1168*EulerGamma)/15 + 
      (32*\[Nu])/5 + (896*EulerGamma*\[Nu])/15 - (464*Log[2])/3 + 
      (576*\[Nu]*Log[2])/5 + (584*Log[ar])/15 - (448*\[Nu]*Log[ar])/15 + 
      et^8*(135264629/2880 - (134921*EulerGamma)/3 - (45491177*\[Nu])/1440 + 
        (93850*EulerGamma*\[Nu])/3 - (94244416*Log[2])/135 + 
        (118966123*\[Nu]*Log[2])/270 - (1684497627*Log[3])/5120 + 
        (537837489*\[Nu]*Log[3])/2560 + (12145234375*Log[5])/27648 - 
        (3790703125*\[Nu]*Log[5])/13824 + (134921*Log[ar])/6 - 
        (46925*\[Nu]*Log[ar])/3) + et^6*(961807/60 - (55313*EulerGamma)/3 - 
        (215703*\[Nu])/20 + (193718*EulerGamma*\[Nu])/15 + 
        (6896921*Log[2])/45 - (12343118*\[Nu]*Log[2])/135 - 
        (3236031*Log[3])/160 + (3768201*\[Nu]*Log[3])/320 - 
        (24296875*Log[5])/288 + (92421875*\[Nu]*Log[5])/1728 + 
        (55313*Log[ar])/6 - (96859*\[Nu]*Log[ar])/15) + 
      et^4*(114991/30 - (87686*EulerGamma)/15 - (38702*\[Nu])/15 + 
        (62134*EulerGamma*\[Nu])/15 - (201362*Log[2])/5 + 
        (386414*\[Nu]*Log[2])/15 + (48843*Log[3])/4 - (28431*\[Nu]*Log[3])/
         4 + (43843*Log[ar])/15 - (31067*\[Nu]*Log[ar])/15) + 
      et^2*(2172/5 - (5816*EulerGamma)/5 - (4412*\[Nu])/15 + 
        (4216*EulerGamma*\[Nu])/5 - (3304*Log[2])/15 + (5192*\[Nu]*Log[2])/
         15 - (10206*Log[3])/5 + (6561*\[Nu]*Log[3])/5 + (2908*Log[ar])/5 - 
        (2108*\[Nu]*Log[ar])/5))))/ar^(13/2)


(* gyro-gravitomagnetic factors (g_S and g_{S^*}) in the EOB Hamiltonian,
this is the sum of the nonlocal part in Eq. (2.24) and the local part in Eqs. (3.32)-(3.33) *)
(* Here, u = 1/r *)
gS = 2*(1 + \[Epsilon]^2*((-27*pr^2*\[Nu])/16 - (5*u*\[Nu])/16) + 
     \[Epsilon]^4*(u^2*((-51*\[Nu])/8 - \[Nu]^2/16) + 
       pr^2*u*((-21*\[Nu])/4 + (23*\[Nu]^2)/16) + 
       pr^4*((5*\[Nu])/16 + (35*\[Nu]^2)/16)) + 
     \[Epsilon]^6*(pr^4*u*((781*\[Nu])/256 + (831*\[Nu]^2)/64 - 
         (771*\[Nu]^3)/256) + pr^6*((7*\[Nu])/256 - (63*\[Nu]^2)/64 - 
         (665*\[Nu]^3)/256) + u^3*(((-80399 + 1446*Pi^2)*\[Nu])/2304 + 
         (379*\[Nu]^2)/64 - (7*\[Nu]^3)/256) + 
       pr^2*u^2*((-5283*\[Nu])/128 + (1557*\[Nu]^2)/32 + (69*\[Nu]^3)/128)) + 
     \[Epsilon]^8*(pr^4*u^2*((31913*\[Nu]^2)/256 - (73547*\[Nu]^3)/512 - 
         (107*\[Nu]^4)/64 + \[Nu]*(3325823/3840 - (635456*Log[2])/9 + 
           (218943*Log[3])/5)) + pr^6*u*((-2553*\[Nu]^2)/256 - 
         (11397*\[Nu]^3)/512 + (1577*\[Nu]^4)/320 + 
         \[Nu]*(9768651/6400 + (176799232*Log[2])/225 - (2517237*Log[3])/10 - 
           (3015625*Log[5])/18)) + pr^8*((99*\[Nu]^2)/256 + 
         (945*\[Nu]^3)/512 + (189*\[Nu]^4)/64 + 
         \[Nu]*(32193611/22400 - (898982848*Log[2])/189 - (31129029*Log[3])/
            400 + (6352671875*Log[5])/3024)) + 
       pr^2*u^3*(((198133 - 3261*Pi^2)*\[Nu]^2)/384 - (8259*\[Nu]^3)/128 + 
         (3*\[Nu]^4)/8 + \[Nu]*(27198169/19200 - 104*EulerGamma - 
           (22301*Pi^2)/512 + (32744*Log[2])/15 - (11664*Log[3])/5 - 
           52*Log[u])) + u^4*(((235111 - 6996*Pi^2 - 216*Xnu2)*
           \[Nu]^2)/2304 - (413*\[Nu]^3)/512 - \[Nu]^4/64 + 
         \[Nu]*(-12015517/57600 - (584*EulerGamma)/15 + (62041*Pi^2)/3072 - 
           (232*Log[2])/3 - (292*Log[u])/15))))

gSstr = 3/2*(1 + \[Epsilon]^2*(pr^2*(-5/4 - (3*\[Nu])/2) + 
        u*(-3/4 - \[Nu]/2)) + \[Epsilon]^4*
       (u^2*(-9/8 - (13*\[Nu])/2 - \[Nu]^2/8) + 
        pr^4*(35/24 + (5*\[Nu])/3 + (15*\[Nu]^2)/8) + 
        pr^2*u*(23/8 - (3*\[Nu])/2 + (19*\[Nu]^2)/8)) + 
      \[Epsilon]^6*(pr^4*u*(-1105/192 - (53*\[Nu])/96 + (117*\[Nu]^2)/32 - 
          (81*\[Nu]^3)/16) + pr^6*(-105/64 - (175*\[Nu])/96 - 
          (77*\[Nu]^2)/32 - (35*\[Nu]^3)/16) + 
        u^3*(-135/64 + ((-7627 + 246*Pi^2)*\[Nu])/288 + (237*\[Nu]^2)/32 - 
          \[Nu]^3/16) + pr^2*u^2*(-15/32 - (279*\[Nu])/16 + 
          (787*\[Nu]^2)/16 + (9*\[Nu]^3)/8)) + \[Epsilon]^8*
       (pr^4*u^2*(2525/384 + (4045*\[Nu]^2)/128 - (4635*\[Nu]^3)/32 - 
          (459*\[Nu]^4)/128 + \[Nu]*(37463/60 - (2978624*Log[2])/45 + 
            (206064*Log[3])/5)) + pr^6*u*(1185/128 - (293*\[Nu]^2)/128 - 
          (797*\[Nu]^3)/160 + (5359*\[Nu]^4)/640 + 
          \[Nu]*(795077/600 + (1497436672*Log[2])/2025 - (1199934*Log[3])/5 - 
            (12593750*Log[5])/81)) + pr^8*(231/128 + (351*\[Nu]^2)/128 + 
          (105*\[Nu]^3)/32 + (315*\[Nu]^4)/128 + \[Nu]*(20870707/16800 - 
            (9076395968*Log[2])/2025 - (697653*Log[3])/14 + 
            (2226734375*Log[5])/1134)) + pr^2*u^3*
         (-9/16 + (77201/192 - (41*Pi^2)/4)*\[Nu]^2 - (163*\[Nu]^3)/2 + 
          (57*\[Nu]^4)/64 + (\[Nu]*(5731444 - 393216*EulerGamma - 
             72435*Pi^2 + 12025856*Log[2] - 12317184*Log[3] - 196608*Log[u]))/
           5760) + u^4*(-567/128 + ((29081 - 984*Pi^2 - 48*Xnu2)*
            \[Nu]^2)/384 - (37*\[Nu]^3)/32 - (5*\[Nu]^4)/128 + 
          \[Nu]*(-339/10 - 32*EulerGamma + (23663*Pi^2)/3072 - 
            (2912*Log[2])/45 - 16*Log[u]))))


(* nonlocal part of the gyro-gravitomagnetic factors, Eq. (2.24) *)
gSnonloc = 2*\[Nu]*(pr^4*u^2*(12503/15 - (635456*Log[2])/9 + (218943*Log[3])/5) + 
  pr^6*u*(38246/25 + (176799232*Log[2])/225 - (2517237*Log[3])/10 - 
    (3015625*Log[5])/18) + pr^8*(503099/350 - (898982848*Log[2])/189 - 
    (31129029*Log[3])/400 + (6352671875*Log[5])/3024) + 
  pr^2*u^3*(12782/15 - 104*EulerGamma + (32744*Log[2])/15 - 
    (11664*Log[3])/5 - 52*Log[u]) + 
  u^4*(-32/5 - (584*EulerGamma)/15 - (232*Log[2])/3 - (292*Log[u])/15))

gSstrnonloc = 3/2*\[Nu]*(pr^4*u^2*(9232/15 - (2978624*Log[2])/45 + (206064*Log[3])/5) + 
  pr^6*u*(33048/25 + (1497436672*Log[2])/2025 - (1199934*Log[3])/5 - 
    (12593750*Log[5])/81) + pr^8*(651176/525 - (9076395968*Log[2])/2025 - 
    (697653*Log[3])/14 + (2226734375*Log[5])/1134) + 
  pr^2*u^3*(35024/45 - (1024*EulerGamma)/15 + (93952*Log[2])/45 - 
    (10692*Log[3])/5 - (512*Log[u])/15) + 
  u^4*(-32/5 - 32*EulerGamma - (2912*Log[2])/45 - 16*Log[u]))


(* ::Section::Closed:: *)
(*Scattering angle*)


(* local contribution to the scattering angle *)
(* b is the impact parameter, and v is the velocity related to the energy via Eq. (1.6) *)

(* nonspinning part up to 4PN order *)
\[Chi]a0 = (G*(2 + 2*v^2))/(b*v^2) + (G^2*Pi*(3*v^2 + (3*v^4)/4))/(b^2*v^4) + 
    (G^3*(-2/3 + v^6*(10/3 - (227*\[Nu])/12) + v^4*(30 - (13*\[Nu])/2) + 
       v^2*(10 - (2*\[Nu])/3) - (749*v^8*\[Nu])/160))/(b^3*v^6) + 
    (G^4*Pi*(v^4*(105/4 - (15*\[Nu])/2) + 
       v^6*(105/4 + (-437/8 + (123*Pi^2)/128)*\[Nu]) + 
       v^8*(105/64 + (-1619/48 + (25729*Pi^2)/8192)*\[Nu])))/(b^4*v^8) + 
    (G^5*(2/5 + v^2*(-6 + (4*\[Nu])/5) + v^4*(84 - (137*\[Nu])/5 + 
         (2*\[Nu]^2)/5) + v^6*(420 + (-3427/6 + (41*Pi^2)/4)*\[Nu] + 
         (53*\[Nu]^2)/5) + v^8*(210 + (-1934423/2160 + (3593*Pi^2)/72)*
          \[Nu] + (45341/360 - (41*Pi^2)/12)*\[Nu]^2)))/(b^5*v^10)

(* spin-orbit part up to 5.5PN order, Eq. (3.31) *)
\[Chi]a1 = a1*((-4*G)/(b^2*v) + (G^2*Pi*(v*(-7/2 + \[Delta]/2) + 
         v^3*(-21/4 + (3*\[Delta])/4)))/(b^3*v^4) + 
      (G^3*(v*(-10 + 2*\[Delta]) + (177*v^7*\[Nu])/4 + (26571*v^9*\[Nu])/
          1120 + v^3*(-100 + 20*\[Delta] + 10*\[Nu]) + 
         v^5*(-50 + 10*\[Delta] + (77*\[Nu])/2)))/(b^4*v^6) + 
      (G^4*Pi*(v^9*(-403129/4800 + (80823*Pi^2)/8192 + (533669*\[Delta])/
            4800 - (97585*Pi^2*\[Delta])/8192)*\[Nu] + 
         v^5*(-1365/8 + (315*\[Delta])/8 + (777/8 - (45*\[Delta])/8)*\[Nu]) + 
         v^3*(-273/4 + (63*\[Delta])/4 + (39/4 - (3*\[Delta])/4)*\[Nu]) + 
         v^7*(-1365/32 + (315*\[Delta])/32 + (23717/96 - (733*Pi^2)/256 - 
             (257*\[Delta])/96 - (251*Pi^2*\[Delta])/256)*\[Nu])))/
       (b^5*v^8) + (G^5*(v*(16/3 - (4*\[Delta])/3) + 
         v^3*(-192 + 48*\[Delta] + (32 - 4*\[Delta])*\[Nu]) + 
         v^7*(-2240 + 560*\[Delta] + (150220/27 - (2755*Pi^2)/36 - 
             (21995*\[Delta])/54 - (80*Pi^2*\[Delta])/9)*\[Nu] - 
           168*\[Nu]^2) + v^5*(-2016 + 504*\[Delta] + (1032 - 109*\[Delta])*
            \[Nu] - 16*\[Nu]^2) + v^9*(-336 + 84*\[Delta] + 
           (402799/270 - (4135*Pi^2)/144 + (285673*\[Delta])/240 - 
             (2477*Pi^2*\[Delta])/16)*\[Nu] + Xnu2*\[Nu]^2)))/
       (b^6*v^10)) + a2*((-4*G)/(b^2*v) + 
      (G^2*Pi*(v^3*(-21/4 - (3*\[Delta])/4) + v*(-7/2 - \[Delta]/2)))/
       (b^3*v^4) + (G^3*(v*(-10 - 2*\[Delta]) + (177*v^7*\[Nu])/4 + 
         (26571*v^9*\[Nu])/1120 + v^3*(-100 - 20*\[Delta] + 10*\[Nu]) + 
         v^5*(-50 - 10*\[Delta] + (77*\[Nu])/2)))/(b^4*v^6) + 
      (G^4*Pi*(v^9*(-403129/4800 + (80823*Pi^2)/8192 - (533669*\[Delta])/
            4800 + (97585*Pi^2*\[Delta])/8192)*\[Nu] + 
         v^3*(-273/4 - (63*\[Delta])/4 + (39/4 + (3*\[Delta])/4)*\[Nu]) + 
         v^5*(-1365/8 - (315*\[Delta])/8 + (777/8 + (45*\[Delta])/8)*\[Nu]) + 
         v^7*(-1365/32 - (315*\[Delta])/32 + (23717/96 - (733*Pi^2)/256 + 
             (257*\[Delta])/96 + (251*Pi^2*\[Delta])/256)*\[Nu])))/
       (b^5*v^8) + (G^5*(v*(16/3 + (4*\[Delta])/3) + 
         v^3*(-192 - 48*\[Delta] + (32 + 4*\[Delta])*\[Nu]) + 
         v^7*(-2240 - 560*\[Delta] + (150220/27 - (2755*Pi^2)/36 + 
             (21995*\[Delta])/54 + (80*Pi^2*\[Delta])/9)*\[Nu] - 
           168*\[Nu]^2) + v^5*(-2016 - 504*\[Delta] + (1032 + 109*\[Delta])*
            \[Nu] - 16*\[Nu]^2) + v^9*(-336 - 84*\[Delta] + 
           (402799/270 - (4135*Pi^2)/144 - (285673*\[Delta])/240 + 
             (2477*Pi^2*\[Delta])/16)*\[Nu] + Xnu2*\[Nu]^2)))/
       (b^6*v^10))


(* nonlocal contribution at leading order in the large-eccentricity expansion *)
(* in terms of the energy Ebar and angular momentum L, Eq. (4.22) *)
\[Chi]nonloc = -2 \[Pi] \[Nu] Ebar^2 / (5 L^4) (315 + 74 Log[Ebar/2]) - 8 \[Pi] \[Nu] \[Epsilon]^3 Ebar^3 / (15 L^5) (
	(4183 \[Nu] - 6239) \[Chi]S - 6239 \[Chi]A \[Delta] - 2Log[Ebar/2] (713 \[Delta] \[Chi]A + (713 - 457 \[Nu]) \[Chi]S)
	)
(* in terms of the velocity v and impact parameter b, Eq. (4.23) *)
\[Chi]nonloc = -\[Pi] \[Nu] / (10 b^4) (148 Log[v/2] + 315) - \[Pi] v \[Nu] / (15 b^5) (
	4 Log[v/2] ((679 \[Nu] - 824) \[Chi]S - 824 \[Delta] \[Chi]A) + (6073 \[Nu] - 7184) \[Chi]S - 7184 \[Delta] \[Chi]A
)


(* ::Section::Closed:: *)
(*Redshift and spin-precession invariants*)


(* inverse redshift U_1 = 1 / z_1 to first order in the mass ratio,
	Eq. (3.28) but expanded in eccentricity to O(e^8) *)
U1 = 1 + (3*up)/2 + (27*up^2)/8 + (135*up^3)/16 + (2835*up^4)/128 + 
    (15309*up^5)/256 + (168399*up^6)/1024 + 
    e^4*((-3*up^2)/8 - (153*up^3)/16 - (5169*up^4)/64 - (64773*up^5)/128 - 
      (2835321*up^6)/1024) + e^6*((3*up^2)/8 + (7*up^3)/4 + (255*up^4)/64 - 
      (2799*up^5)/64 - (817771*up^6)/1024) + 
    e^8*((9*up^2)/64 + (129*up^3)/128 + (4119*up^4)/512 + (60057*up^5)/1024 + 
      (3135651*up^6)/8192) + e^2*((-3*up)/2 - (15*up^2)/4 - (45*up^3)/16 + 
      (1233*up^4)/32 + (95247*up^5)/256 + (1314999*up^6)/512) + 
    a*(-3*up^(5/2) - (27*up^(7/2))/2 - (405*up^(9/2))/8 - 
      (2835*up^(11/2))/16 - (76545*up^(13/2))/128 + 
      e^2*(3*up^(5/2) - 9*up^(7/2) - (1761*up^(9/2))/8 - (8727*up^(11/2))/4 - 
        (2251131*up^(13/2))/128) + e^8*((-9*up^(5/2))/64 - 
        (351*up^(7/2))/128 - (17055*up^(9/2))/512 - (324471*up^(11/2))/1024 - 
        (20909571*up^(13/2))/8192) + e^6*((-3*up^(5/2))/8 - 
        (69*up^(7/2))/16 - (561*up^(9/2))/64 + (38079*up^(11/2))/128 + 
        (5817831*up^(13/2))/1024) + e^4*((3*up^(5/2))/4 + (261*up^(7/2))/8 + 
        (11049*up^(9/2))/32 + (172665*up^(11/2))/64 + (9267369*up^(13/2))/
         512)) + q*(-up - 2*up^2 - 5*up^3 + (-121/3 + (41*Pi^2)/32)*up^4 + 
      e^6*((-5*up^3)/2 + (-475/12 + (41*Pi^2)/128)*up^4 + 
        up^5*(-52877/180 - 16*EulerGamma + (3385*Pi^2)/4096 + 
          (178448*Log[2])/5 - (1994301*Log[3])/160 - 16*Log[4] - 
          (1953125*Log[5])/288 - 8*Log[up]) + 
        up^6*(6972421/5040 - (6*EulerGamma)/5 - (281233*Pi^2)/2048 - 
          (50470754*Log[2])/135 + (43474401*Log[3])/2240 - (192*Log[4])/5 + 
          (1781796875*Log[5])/12096 - (3*Log[up])/5)) + 
      up^5*(-1157/15 - (128*EulerGamma)/5 + (677*Pi^2)/512 - (128*Log[4])/5 - 
        (64*Log[up])/5) + up^6*(1606877/3150 + (1912*EulerGamma)/105 - 
        (60343*Pi^2)/768 + (31736*Log[2])/105 - (243*Log[3])/7 - 
        (576*Log[4])/5 + (956*Log[up])/105) + 
      e^8*((15*up^3)/64 + (-1171/384 + (287*Pi^2)/4096)*up^4 + 
        up^5*(-24619/384 - (55*EulerGamma)/6 + (327115*Pi^2)/196608 - 
          (15967421*Log[2])/90 + (11332791*Log[3])/1280 + 
          (162109375*Log[5])/2304 - Log[64] - (55*Log[up])/12) + 
        up^6*(-1961551/4032 + (10897*EulerGamma)/240 - (1943*Pi^2)/98304 + 
          (13384302901*Log[2])/5040 + (359081728641*Log[3])/573440 - 
          (469*Log[4])/10 - (4044914921875*Log[5])/3096576 - 
          (96889010407*Log[7])/442368 - 3*Log[64] + (10897*Log[up])/480)) + 
      e^4*(-2*up^2 + up^3/4 + (705/8 - (123*Pi^2)/256)*up^4 + 
        up^6*(293423/4200 - (1202*EulerGamma)/5 + (275167*Pi^2)/1024 + 
          (1209298*Log[2])/35 - (25493859*Log[3])/2240 + (2328*Log[4])/5 - 
          (9765625*Log[5])/1344 - (601*Log[up])/5) + 
        up^5*(247931/360 + (292*EulerGamma)/3 - (89395*Pi^2)/6144 - 
          (66092*Log[2])/15 + (28431*Log[3])/10 + 48*Log[4] + 
          (146*Log[up])/3)) + e^2*(up + 4*up^2 + 7*up^3 + 
        (-5/3 - (41*Pi^2)/32)*up^4 + up^5*(-11141/45 - (592*EulerGamma)/15 + 
          (29665*Pi^2)/3072 + (3248*Log[2])/15 - (1458*Log[3])/5 - 
          (296*Log[up])/15) + up^6*(-2238629/1575 + (17392*EulerGamma)/105 - 
          (73145*Pi^2)/1536 - (24400*Log[2])/21 + (42282*Log[3])/35 - 
          (1088*Log[4])/5 + (8696*Log[up])/105)) + 
      a*(3*up^(5/2) + 18*up^(7/2) + 87*up^(9/2) + (3890/9 - (241*Pi^2)/96)*
         up^(11/2) + e^6*((5*up^(5/2))/16 + (49*up^(7/2))/4 + 
          (981*up^(9/2))/8 + (21425/36 - (1205*Pi^2)/768)*up^(11/2) + 
          up^(13/2)*(54129/32 - (3672*EulerGamma)/5 - (194527*Pi^2)/6144 - 
            (4087160*Log[2])/9 + (12536613*Log[3])/80 - 96*Log[4] + 
            (12578125*Log[5])/144 - (1836*Log[up])/5)) + 
        e^4*(-up^(5/2)/8 - (117*up^(7/2))/4 - (6277*up^(9/2))/16 + 
          (-3547 + (2025*Pi^2)/128)*up^(11/2) + up^(13/2)*(-11079823/400 - 
            (2496*EulerGamma)/5 + (482037*Pi^2)/1024 + (785792*Log[2])/15 - 
            (328779*Log[3])/10 - 96*Log[4] - (1248*Log[up])/5)) + 
        up^(13/2)*(1163681/450 + (2336*EulerGamma)/15 - (79573*Pi^2)/768 + 
          (928*Log[2])/3 + (1168*Log[up])/15) + 
        e^8*((15*up^(5/2))/128 + (77*up^(7/2))/64 + (6271*up^(9/2))/256 + 
          (79087/192 - (6895*Pi^2)/4096)*up^(11/2) + 
          up^(13/2)*(264509141/46080 + (14701*EulerGamma)/60 - 
            (1920899*Pi^2)/32768 + (245188657*Log[2])/108 - 
            (278961813*Log[3])/2560 + 44*Log[4] - (12493984375*Log[5])/
             13824 + (14701*Log[up])/120)) + e^2*((-7*up^(5/2))/2 - 
          4*up^(7/2) + (287*up^(9/2))/2 + (5876/3 - (569*Pi^2)/64)*
           up^(11/2) + up^(13/2)*(1237333/75 + (9664*EulerGamma)/15 - 
            (122071*Pi^2)/512 - 1984*Log[2] + 2916*Log[3] + 128*Log[4] + 
            (4832*Log[up])/15))))


(* spin-precession invariant \[Psi]_1 to first order in the mass ratio,
	Eq. (3.29) but expanded in eccentricity to O(e^8) *)
\[Psi]1 = (3*up)/2 + (9*up^2)/8 + (27*up^3)/16 + (405*up^4)/128 + 
    (1701*up^5)/256 + (15*e^8*up^5)/256 + e^6*((3*up^4)/32 + (87*up^5)/64) + 
    e^4*((3*up^3)/16 + (123*up^4)/32 + (5229*up^5)/128) + 
    e^2*((3*up^2)/2 + (33*up^3)/4 + (705*up^4)/16 + (7869*up^5)/32) + 
    q*(-up + (9*up^2)/4 + (739/16 - (123*Pi^2)/64)*up^3 + 
      e^8*((1973*up^4)/15360 + up^5*(211919/1152 + (615*Pi^2)/32768 - 
          (287794237*Log[2])/216 - (352816667649*Log[3])/2293760 + 
          (7586634921875*Log[5])/12386304 + (96889010407*Log[7])/1769472)) + 
      up^5*(-48221551/19200 - (22306*EulerGamma)/35 + (2479221*Pi^2)/8192 + 
        (3914*Log[2])/105 - (31347*Log[3])/28 + (432*Log[4])/5 - 
        (11153*Log[up])/35) + up^4*(-587831/2880 + (1256*EulerGamma)/15 + 
        (31697*Pi^2)/6144 - (1624*Log[2])/15 + (729*Log[3])/5 + 64*Log[4] + 
        (628*Log[up])/15) + e^6*(up^4*(-769603/5760 + (11518508*Log[2])/45 + 
          (3995649*Log[3])/320 - (68359375*Log[5])/576) + 
        up^5*(90804829/44800 + (1119*EulerGamma)/280 - (312961*Pi^2)/65536 - 
          (36289771619*Log[2])/7560 - (412866263889*Log[3])/286720 + 
          (185751484375*Log[5])/73728 + (96889010407*Log[7])/221184 + 
          (1119*Log[up])/560)) + 
      e^4*(-up^3/2 + up^5*(523274029/134400 - (46467*EulerGamma)/140 - 
          (1451955*Pi^2)/65536 + (145060841*Log[2])/252 - 
          (31627665*Log[3])/1792 + 72*Log[4] - (3850703125*Log[5])/16128 - 
          (46467*Log[up])/280) + up^4*(-23765/96 + (37*EulerGamma)/5 - 
          (23761*Pi^2)/16384 - (205843*Log[2])/5 + (3620943*Log[3])/320 + 
          (1953125*Log[5])/192 + (37*Log[up])/10)) + 
      e^2*(up^2 + (341/16 - (123*Pi^2)/256)*up^3 + 
        up^5*(-89576921/57600 - (22682*EulerGamma)/15 + (21333485*Pi^2)/
           49152 - (4895894*Log[2])/105 + (4430133*Log[3])/320 + 284*Log[4] + 
          (9765625*Log[5])/1344 - (11341*Log[up])/15) + 
        up^4*(-164123/480 + (536*EulerGamma)/5 - (23729*Pi^2)/4096 + 
          (11432*Log[2])/3 - (10206*Log[3])/5 + 48*Log[4] + (268*Log[up])/5)))


(* ::Section::Closed:: *)
(*Radial action*)


(* local part of the radial action, Eqs. (5.6)-(5.8) *)
(* \[CurlyEpsilon] = \[Gamma]^2 - 1 = \[Gamma]^2 v^2, Lcov is given by Eq. (3.14), ab = S / M, at = S^* / M *)
Irloc = -L + ((-2*ab)/Lcov^2 - (3*at)/(2*Lcov^2))*\[Epsilon] + 
    \[Epsilon]^2*(3/Lcov - 2*Sqrt[-\[CurlyEpsilon]]) - 
    Sqrt[-\[CurlyEpsilon]]/\[CurlyEpsilon] + 
    \[Epsilon]^4*((35/4 - (5*\[Nu])/2)/Lcov^3 + 
      (\[CurlyEpsilon]*(15/4 - (3*\[Nu])/2))/Lcov) + 
    \[Epsilon]^6*((\[CurlyEpsilon]^2*((-3*\[Nu])/2 + (9*\[Nu]^2)/8))/Lcov + 
      (231/4 + (-125/2 + (123*Pi^2)/128)*\[Nu] + (21*\[Nu]^2)/8)/Lcov^5 + 
      (\[CurlyEpsilon]*(105/4 + (-109/3 + (41*Pi^2)/128)*\[Nu] + 
         (15*\[Nu]^2)/4))/Lcov^3) + \[Epsilon]^8*
     ((\[CurlyEpsilon]*(9009/32 + (-293413/480 + (51439*Pi^2)/4096)*\[Nu] + 
         (7013/32 - (123*Pi^2)/32)*\[Nu]^2 - (105*\[Nu]^3)/16))/Lcov^5 + 
      (\[CurlyEpsilon]^2*(1155/64 + (-19597/288 + (33601*Pi^2)/24576)*\[Nu] + 
         (1609/32 - (123*Pi^2)/256)*\[Nu]^2 - (75*\[Nu]^3)/16))/Lcov^3 + 
      (32175/64 + (-248057/288 + (425105*Pi^2)/24576)*\[Nu] + 
        (18925/96 - (1025*Pi^2)/256)*\[Nu]^2 - (45*\[Nu]^3)/16)/Lcov^7 + 
      (\[CurlyEpsilon]^3*((9*\[Nu])/32 + (27*\[Nu]^2)/32 - (15*\[Nu]^3)/16))/
       Lcov) + \[Epsilon]^3*(at*((\[CurlyEpsilon]*(-9/2 + (3*\[Nu])/2))/
         Lcov^2 + (-105/8 + (9*\[Nu])/4)/Lcov^4) + 
      ab*((\[CurlyEpsilon]*(-6 + 2*\[Nu]))/Lcov^2 + (-21 + (21*\[Nu])/8)/
         Lcov^4)) + \[Epsilon]^5*
     (ab*((\[CurlyEpsilon]*(-105 + (297*\[Nu])/4 - (21*\[Nu]^2)/4))/Lcov^4 + 
        (-495/2 + (1755*\[Nu])/16 - (25*\[Nu]^2)/8)/Lcov^6 + 
        (\[CurlyEpsilon]^2*(-9/4 + (11*\[Nu])/2 - 2*\[Nu]^2))/Lcov^2) + 
      at*((\[CurlyEpsilon]*(-525/8 + (219*\[Nu])/4 - (9*\[Nu]^2)/2))/Lcov^4 + 
        (-1155/8 + (165*\[Nu])/2 - (45*\[Nu]^2)/16)/Lcov^6 + 
        (\[CurlyEpsilon]^2*(-27/16 + (33*\[Nu])/8 - (3*\[Nu]^2)/2))/
         Lcov^2)) + \[Epsilon]^7*
     (at*((\[CurlyEpsilon]^3*(3/8 + (3*\[Nu])/4 - (15*\[Nu]^2)/4 + 
           (3*\[Nu]^3)/2))/Lcov^2 + (-225225/128 + 
          (437605/192 - (1435*Pi^2)/64)*\[Nu] - (16485*\[Nu]^2)/64 + 
          (105*\[Nu]^3)/32)/Lcov^8 + (\[CurlyEpsilon]^2*
          (-2625/32 + (3589/16 - (123*Pi^2)/128)*\[Nu] - (381*\[Nu]^2)/4 + 
           (27*\[Nu]^3)/4))/Lcov^4 + (\[CurlyEpsilon]*
          (-8085/8 + (6885/4 - (1845*Pi^2)/128)*\[Nu] - (5145*\[Nu]^2)/16 + 
           (135*\[Nu]^3)/16))/Lcov^6) + 
      ab*((\[CurlyEpsilon]^3*(1/2 + \[Nu] - 5*\[Nu]^2 + 2*\[Nu]^3))/Lcov^2 + 
        (-25025/8 + (3755465/1152 - (42875*Pi^2)/1536)*\[Nu] - 
          (10185*\[Nu]^2)/32 + (455*\[Nu]^3)/128)/Lcov^8 + 
        (\[CurlyEpsilon]^2*(-525/4 + (29317/96 - (241*Pi^2)/512)*\[Nu] - 
           (2019*\[Nu]^2)/16 + (63*\[Nu]^3)/8))/Lcov^4 + 
        (\[CurlyEpsilon]*(-3465/2 + (57535/24 - (3665*Pi^2)/256)*\[Nu] - 
           (6555*\[Nu]^2)/16 + (75*\[Nu]^3)/8))/Lcov^6)) + 
    \[Epsilon]^9*
     (ab*((\[CurlyEpsilon]^2*(-121275/32 + (20263277/1920 - 
             (176785*Pi^2)/2048)*\[Nu] + (-2621785/384 + (24745*Pi^2)/512 + 
             (45*Xnu2)/128)*\[Nu]^2 + (28725*\[Nu]^3)/32 - 
           (75*\[Nu]^4)/4))/Lcov^6 + (\[CurlyEpsilon]*(-225225/8 + 
           (10515841/180 - (9948785*Pi^2)/12288)*\[Nu] + 
           (-12262915/576 + (169435*Pi^2)/768 + (105*Xnu2)/64)*
            \[Nu]^2 + (45675*\[Nu]^3)/32 - (455*\[Nu]^4)/32))/Lcov^8 + 
        (\[CurlyEpsilon]^3*(-525/16 + (999013/4800 + (21337*Pi^2)/4096)*
            \[Nu] + (-46061/96 + (241*Pi^2)/256)*\[Nu]^2 + 
           (2829*\[Nu]^3)/16 - (21*\[Nu]^4)/2))/Lcov^4 + 
        (-1322685/32 + (88995311/1280 - (545853*Pi^2)/512)*\[Nu] + 
          (-1119461/64 + (109515*Pi^2)/512 + (189*Xnu2)/128)*
           \[Nu]^2 + (90405*\[Nu]^3)/128 - (63*\[Nu]^4)/16)/Lcov^10 + 
        (\[CurlyEpsilon]^4*(-15/64 - (15*\[Nu])/32 + \[Nu]^2/8 + 
           (9*\[Nu]^3)/2 - 2*\[Nu]^4))/Lcov^2) + 
      at*((\[CurlyEpsilon]^2*(-282975/128 + (178595/24 - (1748755*Pi^2)/
              16384)*\[Nu] + (-324975/64 + (49815*Pi^2)/1024 + 
             (45*Xnu2)/128)*\[Nu]^2 + (45765*\[Nu]^3)/64 - 
           (135*\[Nu]^4)/8))/Lcov^6 + (\[CurlyEpsilon]*(-2027025/128 + 
           (11215267/288 - (29957165*Pi^2)/49152)*\[Nu] + 
           (-1502795/96 + (93275*Pi^2)/512 + (105*Xnu2)/64)*
            \[Nu]^2 + (18795*\[Nu]^3)/16 - (105*\[Nu]^4)/8))/Lcov^8 + 
        (\[CurlyEpsilon]^3*(-2625/128 + (21739/120 - (16253*Pi^2)/16384)*
            \[Nu] + (-1451/4 + (123*Pi^2)/64)*\[Nu]^2 + (1077*\[Nu]^3)/8 - 
           9*\[Nu]^4))/Lcov^4 + (-2909907/128 + 
          (14456349/320 - (11632089*Pi^2)/16384)*\[Nu] + 
          (-3292149/256 + (167895*Pi^2)/1024 + (189*Xnu2)/128)*
           \[Nu]^2 + (38115*\[Nu]^3)/64 - (945*\[Nu]^4)/256)/Lcov^10 + 
        (\[CurlyEpsilon]^4*(-45/256 - (45*\[Nu])/128 + (3*\[Nu]^2)/32 + 
           (27*\[Nu]^3)/8 - (3*\[Nu]^4)/2))/Lcov^2))


(* nonlocal part expanded in eccentricity to O(e^8), Eq. (5.10) *)
Irnonloc = 
   \[Epsilon]^9*(at*((\[CurlyEpsilon]^4*\[Nu]*(-2112181/2880 + 
           (562665401*Log[2])/270 + (49433247*Log[3])/1024 - 
           (25712734375*Log[5])/27648))/Lcov^2 + 
        (\[CurlyEpsilon]*\[Nu]*(-1921829/144 + (5593*EulerGamma)/3 + 
           (231474971*Log[2])/27 + (806618331*Log[3])/1280 - 
           (28420234375*Log[5])/6912 - (5593*Log[Lcov])/3))/Lcov^8 + 
        (\[Nu]*(-16708517/2880 + (8673*EulerGamma)/5 + (582216271*Log[2])/
            270 + (980901819*Log[3])/5120 - (29135234375*Log[5])/27648 - 
           (8673*Log[Lcov])/5))/Lcov^10 + (\[CurlyEpsilon]^2*\[Nu]*
          (-5444717/480 + 455*EulerGamma + (191532524*Log[2])/15 + 
           (1877210721*Log[3])/2560 - (9203828125*Log[5])/1536 - 
           455*Log[Lcov]))/Lcov^6 + (\[CurlyEpsilon]^3*\[Nu]*
          (-3226241/720 + (69*EulerGamma)/5 + (227762869*Log[2])/27 + 
           (87726159*Log[3])/256 - (26708984375*Log[5])/6912 - 
           (69*Log[Lcov])/5))/Lcov^4) + 
      ab*((\[CurlyEpsilon]^4*\[Nu]*(-2608213/2880 + (342877711*Log[2])/135 + 
           (318592683*Log[3])/5120 - (31401484375*Log[5])/27648))/Lcov^2 + 
        (\[Nu]*(-24068101/2880 + (12579*EulerGamma)/5 + (398742736*Log[2])/
            135 + (281496303*Log[3])/1024 - (40131484375*Log[5])/27648 - 
           (12579*Log[Lcov])/5))/Lcov^10 + (\[CurlyEpsilon]*\[Nu]*
          (-13345921/720 + 2499*EulerGamma + (1548980449*Log[2])/135 + 
           (1132984827*Log[3])/1280 - (38230234375*Log[5])/6912 - 
           2499*Log[Lcov]))/Lcov^8 + (\[CurlyEpsilon]^2*\[Nu]*
          (-7268749/480 + 537*EulerGamma + (149780983*Log[2])/9 + 
           (2572548417*Log[3])/2560 - (36141484375*Log[5])/4608 - 
           537*Log[Lcov]))/Lcov^6 + (\[CurlyEpsilon]^3*\[Nu]*
          (-4143337/720 + 13*EulerGamma + (1439288647*Log[2])/135 + 
           (116812287*Log[3])/256 - (33865234375*Log[5])/6912 - 
           13*Log[Lcov]))/Lcov^4)) + \[Epsilon]^8*
     (Lcov*\[CurlyEpsilon]^4*\[Nu]*(40253/1440 - (1185023*Log[2])/18 - 
        (6591861*Log[3])/2560 + (138671875*Log[5])/4608) + 
      (\[CurlyEpsilon]^3*\[Nu]*(6187/40 - (11186786*Log[2])/45 - 
         (1878147*Log[3])/128 + (44921875*Log[5])/384))/Lcov + 
      (\[CurlyEpsilon]^2*\[Nu]*(89881/240 - (74*EulerGamma)/15 - 
         (5292281*Log[2])/15 - (35029179*Log[3])/1280 + (130859375*Log[5])/
          768 + (74*Log[Lcov])/15))/Lcov^3 + 
      (\[CurlyEpsilon]*\[Nu]*(157823/360 - (244*EulerGamma)/5 - 
         (10040414*Log[2])/45 - (13542147*Log[3])/640 + (126953125*Log[5])/
          1152 + (244*Log[Lcov])/5))/Lcov^5 + 
      (\[Nu]*(18299/96 - (170*EulerGamma)/3 - (4777903*Log[2])/90 - 
         (15081309*Log[3])/2560 + (13671875*Log[5])/512 + (170*Log[Lcov])/3))/
       Lcov^7)


(* ::Section::Closed:: *)
(*Circular-orbit binding energy*)


(* circular-orbit binding energy with spin-orbit contribution up to 5.5PN, Eq. (5.11) *)
(* x = v\[CapitalOmega]^2 = (M \[CapitalOmega]\[Phi])^(2/3) *)
Eb = -x/2 + x^2*(3/8 + \[Nu]/24) + x^(5/2)*((-4*S*\[Nu])/3 - Sstr*\[Nu]) + 
 x^3*(27/16 - (19*\[Nu])/16 + \[Nu]^2/48) + 
 x^4*(675/128 + (-34445/1152 + (205*Pi^2)/192)*\[Nu] + (155*\[Nu]^2)/192 + 
   (35*\[Nu]^3)/10368) + x^(7/2)*(Sstr*((-3*\[Nu])/2 + (5*\[Nu]^2)/3) + 
   S*(-4*\[Nu] + (31*\[Nu]^2)/18)) + 
 x^(9/2)*(Sstr*((-27*\[Nu])/8 + (39*\[Nu]^2)/2 - (5*\[Nu]^3)/8) + 
   S*((-27*\[Nu])/2 + (211*\[Nu]^2)/8 - (7*\[Nu]^3)/12)) + 
 x^(11/2)*(Sstr*((-135*\[Nu])/16 + (565*\[Nu]^2)/8 - (1109*\[Nu]^3)/24 - 
     (25*\[Nu]^4)/324) + S*(-45*\[Nu] + (19679/144 + (29*Pi^2)/24)*\[Nu]^2 - 
     (1979*\[Nu]^3)/36 - (265*\[Nu]^4)/3888)) + 
 x^5*(3969/256 + (498449/6912 - (3157*Pi^2)/1152)*\[Nu]^2 - 
   (301*\[Nu]^3)/3456 - (77*\[Nu]^4)/62208 + 
   \[Nu]*(123671/11520 - (448*EulerGamma)/15 - (9037*Pi^2)/3072 - 
     (448*Log[4])/15 - (224*Log[x])/15)) + 
 x^(13/2)*(Sstr*((-2835*\[Nu])/128 + (46765*\[Nu]^4)/864 + 
     (875*\[Nu]^5)/31104 + \[Nu]^3*(-275245/3456 - (205*Pi^2)/576 + 
       (5*Xnu2)/8) + \[Nu]^2*(126715/144 + 
       (160*EulerGamma)/3 - (102355*Pi^2)/1536 + (2912*Log[2])/9 - 
       (320*Log[4])/3 + (80*Log[x])/3)) + 
   S*((-4725*\[Nu])/32 + (310795*\[Nu]^4)/5184 + (35*\[Nu]^5)/1458 + 
     \[Nu]^3*(-1975415/5184 + (2425*Pi^2)/864 + (5*Xnu2)/8) + 
     \[Nu]^2*(1411663/640 + (352*EulerGamma)/3 - (10325*Pi^2)/64 + 
       (4640*Log[2])/9 - (1280*Log[4])/9 + (176*Log[x])/3)))

